BaZi-Based Character Simulation Benchmark: Evaluating AI on Temporal and Persona Reasoning

Human-like virtual characters are crucial for games, storytelling, and virtual reality, yet current methods rely heavily on annotated data or handcrafted persona prompts, making it difficult to scale up and generate realistic, contextually coherent personas. We create the first QA dataset for BaZi-based persona reasoning, where real human experiences categorized into wealth, health, kinship, career, and relationships are represented as life-event questions and answers. Furthermore, we propose the first BaZi-LLM system that integrates symbolic reasoning with large language models to generate temporally dynamic and fine-grained virtual personas. Compared with mainstream LLMs such as DeepSeek-v3 and GPT-5-mini, our method achieves a 30.3%-62.6% accuracy improvement. In addition, when incorrect BaZi information is used, our model's accuracy drops by 20%-45%, showing the potential of culturally grounded symbolic-LLM integration for realistic character simulation.

==> latex/data/bazi/run_bazi_minjson_with_gender_place_with_bazi.py <==

# -*- coding: utf-8 -*-
import os, json, time, re, sys, ssl
import asyncio
import aiohttp
from pathlib import Path
from typing import Dict, Any, List
from concurrent.futures import ThreadPoolExecutor
import logging
import threading
try:
    import fcntl  # Unix/Linux only
except ImportError:
    fcntl = None
try:
    import msvcrt  # Windows only
except ImportError:
    msvcrt = None

# Optional dependency
try:
    import requests
except Exception:
    requests = None

import urllib.request

# 配置日志
logging.basicConfig(level=logging.INFO, format='%(asctime)s - %(levelname)s - %(message)s')
logger = logging.getLogger(__name__)

API_BASE = os.environ.get("OPENAI_API_BASE", "").rstrip("/")
API_KEY  = os.environ.get("OPENAI_API_KEY", "")
MODEL    = os.environ.get("OPENAI_MODEL", "qwen-plus")  # default to DashScope model
MAX_CONCURRENT = int(os.environ.get("MAX_CONCURRENT", "30"))  # 最大并发数

'''
old prompt:
You are an expert in BaZi (Four Pillars of Destiny) and traditional Chinese metaphysics.
Follow these rules strictly:
1) Use only the provided birth information (year, month, day, hour, minute), gender, and birthplace. Ignore any other facts or context.
2) Base your judgment solely on BaZi principles (Heavenly Stems and Earthly Branches, the Ten Gods, Yin–Yang/Five Elements balance, seasonal strength, notable combinations/clashes, and general luck-cycle tendency if derivable from the birth time alone). Do not import external knowledge.
3) Answer the multiple-choice question by selecting exactly one option letter.
4) Return a single JSON object with exactly two keys:
   - "think": 3–5 concise, high-level bullet points naming the decisive BaZi factors (no step-by-step calculations or rule-by-rule derivations).
   - "answer": a single uppercase letter from the provided options (A, B, C, ...).
5) Do not output anything besides that JSON object (no code fences, no tags, no extra text).
'''

# With all the baZi knowledge
SYSTEM_PROMPT = os.environ.get("SYSTEM_PROMPT", """You are an expert in BaZi (Four Pillars of Destiny) and traditional Chinese metaphysics.
Follow these rules strictly:
1) Use only the provided birth information (year, month, day, hour, minute), gender, and birthplace. Ignore any other facts or context.
2) Base your judgment solely on BaZi principles (Heavenly Stems and Earthly Branches, the Ten Gods, Yin–Yang/Five Elements balance, seasonal strength, notable combinations/clashes, and general luck-cycle tendency if derivable from the birth time alone). Do not import external knowledge.
3) Answer the multiple-choice question by selecting exactly one option letter.
4) Return a single JSON object with exactly two keys:
   - "think": 3–5 concise, high-level bullet points naming the decisive BaZi factors (no step-by-step calculations or rule-by-rule derivations).
   - "answer": a single uppercase letter from the provided options (A, B, C, ...).
5) Do not output anything besides that JSON object (no code fences, no tags, no extra text).""")

# No baZi knowledge
# SYSTEM_PROMPT = os.environ.get("SYSTEM_PROMPT", """You will be given a birth information (year, month, day, hour, minute), gender, and birthplace, and a multiple-choice question. You need to answer the question by selecting exactly one option letter.
# Follow these rules strictly:
# 1) Do not use any external knowledge like bazi, metaphysics, etc. Only use the provided birth information (year, month, day, hour, minute), gender, and birthplace. Ignore any other facts or context.
# 2) Answer the multiple-choice question by selecting exactly one option letter.
# 3) Return a single JSON object with exactly two keys:
#    - "think": 3–5 concise, high-level bullet points explaining why you choose the answer.
#    - "answer": a single uppercase letter from the provided options (A, B, C, ...).
# 4) Do not output anything besides that JSON object (no code fences, no tags, no extra text).""")

INPUT_PATH  = Path(os.environ.get("BAZI_INPUT",  "prompts_birth_gender_place.jsonl"))
OUTPUT_PATH = Path(os.environ.get("BAZI_OUTPUT", "results/answers_min.jsonl"))
SLEEP_S = float(os.environ.get("BAZI_SLEEP", "0.5"))  # 减少延迟
LIMIT   = int(os.environ.get("BAZI_LIMIT", "0"))

def build_user_content(item: Dict[str, Any]) -> str:
    bazi_info = item.get("bazi_info", {})
    eight_chars = bazi_info.get("year_pillar", "") + bazi_info.get("month_pillar", "") + bazi_info.get("day_pillar", "") + bazi_info.get("hour_pillar", "")
    item = item.get("original_data", {})
    birth = item.get("birth", {})
    gender = item.get("gender", "unknown")
    birthplace = item.get("birthplace", "unknown")
    question_text = item.get("question", "") or "(No question text available)"
    choices = item.get("options", [])
    lines = []
    lines.append("Birth info:")
    lines.append(f"- year: {birth.get('year')}")
    lines.append(f"- month: {birth.get('month')}")
    lines.append(f"- day: {birth.get('day')}")
    lines.append(f"- hour: {birth.get('hour')}")
    lines.append(f"- minute: {birth.get('minute')}")
    lines.append(f"- gender: {gender}")
    lines.append(f"- birthplace: {birthplace}")
    # lines.append(f"- eight_chars: {eight_chars}")
    lines.append("")
    lines.append("Question:")
    lines.append(question_text)
    lines.append("")
    lines.append("Options:")
    if choices:
        for opt in choices: lines.append(str(opt))
    else:
        lines.append("(No options available)")
    return "\n".join(lines)

async def async_post_model(session: aiohttp.ClientSession, user_content: str, api_base: str, 
                          api_key: str, model: str, system_prompt: str, 
                          use_response_format: bool = True) -> str:
    """异步版本的模型调用"""
    # ---- Normalize DashScope base to compatible-mode ----
    if "dashscope.aliyuncs.com" in api_base and "/compatible-mode" not in api_base:
        api_base = "https://dashscope.aliyuncs.com/compatible-mode"

    headers = {"Authorization": f"Bearer {api_key}", "Content-Type": "application/json"}

    # ---- If DashScope (compatible-mode) -> chat/completions ----
    if "dashscope.aliyuncs.com" in api_base:
        if api_base.rstrip("/").endswith("/v1"):
            url = api_base.rstrip("/") + "/chat/completions"
        else:
            url = api_base.rstrip("/") + "/v1/chat/completions"
        payload = {
            "model": model,
            "messages": [
                {"role": "system", "content": system_prompt},
                {"role": "user", "content": user_content}
            ],
            "temperature": 0.2
        }
        if use_response_format:
            payload["response_format"] = {"type": "json_object"}

        try:
            async with session.post(url, headers=headers, json=payload, timeout=aiohttp.ClientTimeout(total=120)) as resp:
                if resp.status >= 400 and use_response_format:
                    payload.pop("response_format", None)
                    async with session.post(url, headers=headers, json=payload, timeout=aiohttp.ClientTimeout(total=120)) as resp2:
                        if resp2.status >= 400:
                            logger.error(f"[DashScope ERROR] {resp2.status} {await resp2.text()}")
                            resp2.raise_for_status()
                        data = await resp2.json()
                elif resp.status >= 400:
                    logger.error(f"[DashScope ERROR] {resp.status} {await resp.text()}")
                    resp.raise_for_status()
                else:
                    data = await resp.json()

                if "choices" in data and data["choices"]:
                    msg = data["choices"][0].get("message", {}) or {}
                    return msg.get("content") or data["choices"][0].get("text") or ""
                return json.dumps(data, ensure_ascii=False)
        except Exception as e:
            logger.error(f"DashScope request failed: {e}")
            raise

    # ---- Other providers: use /v1/chat/completions directly ----
    # Check if api_base already ends with /v1
    if api_base.rstrip("/").endswith("/v1"):
        url = api_base.rstrip("/") + "/chat/completions"
    else:
        url = api_base.rstrip("/") + "/v1/chat/completions"
    
    payload = {"model": model, "messages": [
        {"role": "system", "content": system_prompt},
        {"role": "user", "content": user_content}
    ]}
    if use_response_format:
        payload["response_format"] = {"type": "json_object"}

    try:
        async with session.post(url, headers=headers, json=payload, timeout=aiohttp.ClientTimeout(total=120)) as resp:
            if resp.status >= 400:
                logger.error(f"[ChatCompletions ERROR] {resp.status} {await resp.text()}")
                resp.raise_for_status()
            data = await resp.json()
            if "choices" in data and data["choices"]:
                msg = data["choices"][0].get("message", {}) or {}
                return msg.get("content") or data["choices"][0].get("text") or ""
            return json.dumps(data, ensure_ascii=False)
    except Exception as e:
        logger.error(f"API request failed: {e}")
        raise

def http_post_json(url: str, payload: Dict[str, Any], headers: Dict[str, str]) -> (int, str):
    data = json.dumps(payload).encode("utf-8")
    req  = urllib.request.Request(url, data=data, headers=headers, method="POST")
    ctx  = ssl.create_default_context()
    try:
        with urllib.request.urlopen(req, context=ctx) as resp:
            return resp.getcode(), resp.read().decode("utf-8")
    except urllib.error.HTTPError as e:
        return e.code, e.read().decode("utf-8")
    except Exception as e:
        raise

def post_model(user_content: str, api_base: str, api_key: str, model: str,
               system_prompt: str, use_response_format: bool = True) -> str:
    # ---- Normalize DashScope base to compatible-mode ----
    if "dashscope.aliyuncs.com" in api_base and "/compatible-mode" not in api_base:
        api_base = "https://dashscope.aliyuncs.com/compatible-mode"

    headers = {"Authorization": f"Bearer {api_key}", "Content-Type": "application/json"}

    # ---- If DashScope (compatible-mode) -> chat/completions ----
    if "dashscope.aliyuncs.com" in api_base:
        if api_base.rstrip("/").endswith("/v1"):
            url = api_base.rstrip("/") + "/chat/completions"
        else:
            url = api_base.rstrip("/") + "/v1/chat/completions"
        payload = {
            "model": model,
            "messages": [
                {"role": "system", "content": system_prompt},
                {"role": "user", "content": user_content}
            ],
            "temperature": 0.2
        }
        if use_response_format:
            payload["response_format"] = {"type": "json_object"}

        if requests:
            r = requests.post(url, headers=headers, json=payload, timeout=120)
            if r.status_code >= 400 and use_response_format:
                payload.pop("response_format", None)
                r = requests.post(url, headers=headers, json=payload, timeout=120)
            if r.status_code >= 400:
                print("[DashScope ERROR]", r.status_code, r.text)
                r.raise_for_status()
            data = r.json()
        else:
            code, text = http_post_json(url, payload, headers)
            if code >= 400 and use_response_format:
                payload.pop("response_format", None)
                code, text = http_post_json(url, payload, headers)
            if code >= 400:
                print("[DashScope ERROR]", code, text)
                raise RuntimeError(f"HTTP {code}: {text}")
            try:
                data = json.loads(text)
            except Exception:
                return text

        if "choices" in data and data["choices"]:
            msg = data["choices"][0].get("message", {}) or {}
            return msg.get("content") or data["choices"][0].get("text") or ""
        return json.dumps(data, ensure_ascii=False)

    # ---- Other providers: use /v1/chat/completions directly ----
    # Check if api_base already ends with /v1
    if api_base.rstrip("/").endswith("/v1"):
        url = api_base.rstrip("/") + "/chat/completions"
    else:
        url = api_base.rstrip("/") + "/v1/chat/completions"
    
    payload = {"model": model, "messages": [
        {"role": "system", "content": system_prompt},
        {"role": "user", "content": user_content}
    ]}
    if use_response_format:
        payload["response_format"] = {"type": "json_object"}

    if requests:
        r = requests.post(url, headers=headers, json=payload, timeout=120)
        if r.status_code >= 400:
            print("[ChatCompletions ERROR]", r.status_code, r.text)
            r.raise_for_status()
        data = r.json()
        if "choices" in data and data["choices"]:
            msg = data["choices"][0].get("message", {}) or {}
            return msg.get("content") or data["choices"][0].get("text") or ""
        return json.dumps(data, ensure_ascii=False)
    else:
        code, text = http_post_json(url, payload, headers)
        if code >= 400:
            print("[ChatCompletions ERROR]", code, text)
            raise RuntimeError(f"HTTP {code}: {text}")
        try:
            data = json.loads(text)
        except Exception:
            return text
        if "choices" in data and data["choices"]:
            msg = data["choices"][0].get("message", {}) or {}
            return msg.get("content") or data["choices"][0].get("text") or ""
        return json.dumps(data, ensure_ascii=False)

def safe_parse_json(s: str):
    try:
        obj = json.loads(s)
        if isinstance(obj, dict):
            return obj
    except Exception:
        pass
    m = re.search(r"\{.*\}", s, re.DOTALL)
    if m:
        try:
            obj = json.loads(m.group(0))
            if isinstance(obj, dict):
                return obj
        except Exception:
            pass
    return {"think": s, "answer": ""}

def normalize_answer_letter(ans: str) -> str:
    if not ans: return ""
    ans = str(ans).strip().upper()
    for ch in ans:
        if "A" <= ch <= "Z":
            return ch
    return ""

# 全局文件锁
file_lock = threading.Lock()

def write_result_to_file(result: Dict[str, Any], output_path: Path):
    """线程安全的文件写入函数，带重复检查"""
    with file_lock:
        # 确保目录存在
        output_path.parent.mkdir(parents=True, exist_ok=True)
        
        # 检查是否已存在
        if output_path.exists():
            with open(output_path, "r", encoding="utf-8") as f:
                for line in f:
                    line = line.strip()
                    if line:
                        try:
                            data = json.loads(line)
                            if data.get("id") == result["id"]:
                                logger.info(f"Question {result['id']} already exists in file, skipping write...")
                                return
                        except Exception:
                            pass
        
        # 准备输出数据
        output_line = {
            "id": result["id"],
            "think": result["think"],
            "answer": result["answer"]
        }
        
        # 写入文件
        with open(output_path, "a", encoding="utf-8") as f:
            f.write(json.dumps(output_line, ensure_ascii=False) + "\n")
            f.flush()

# 全局缓存正确答案映射
_correct_answers_cache = None

def load_correct_answers_cache(input_path: Path) -> dict:
    """加载正确答案缓存（只加载一次）"""
    global _correct_answers_cache
    if _correct_answers_cache is not None:
        return _correct_answers_cache
    
    correct_answers = {}
    with open(input_path, "r", encoding="utf-8") as f:
        for line in f:
            line = line.strip()
            if line:
                try:
                    data = json.loads(line)
                    qid = data.get("id") or data.get("question_id")
                    correct_answer = (data.get("correct_answer") or "").strip().upper()
                    if qid and correct_answer:
                        correct_answers[qid] = correct_answer
                except Exception:
                    pass
    
    _correct_answers_cache = correct_answers
    return correct_answers

def calculate_overall_accuracy_fast(output_path: Path, correct_answers: dict = None) -> tuple:
    """快速计算总体准确率（使用缓存）"""
    if not output_path.exists():
        return 0, 0, 0, 0.0
    
    if correct_answers is None:
        correct_answers = load_correct_answers_cache(INPUT_PATH)
    
    # 读取输出文件，计算准确率
    total = 0
    correct = 0
    with open(output_path, "r", encoding="utf-8") as f:
        for line in f:
            line = line.strip()
            if line:
                try:
                    data = json.loads(line)
                    qid = data.get("id")
                    answer = normalize_answer_letter(data.get("answer", ""))
                    if qid and qid in correct_answers:
                        total += 1
                        if answer == correct_answers[qid]:
                            correct += 1
                except Exception:
                    pass
    
    accuracy = (correct / total) if total > 0 else 0.0
    return total, correct, total - correct, accuracy

async def process_single_task(session: aiohttp.ClientSession, item: Dict[str, Any], 
                            api_base: str, api_key: str, model: str, 
                            system_prompt: str, output_path: Path) -> Dict[str, Any]:
    """处理单个任务的异步函数"""
    qid = item.get("id") or item.get("question_id")
    
    gold = (item.get("correct_answer") or "").strip().upper()
    user_content = build_user_content(item)

    try:
        raw = await async_post_model(session, user_content, api_base, api_key, model, system_prompt, True)
        obj = safe_parse_json(raw)
    except Exception as e:
        obj = {"think": f"__ERROR__: {e}", "answer": ""}

    ans = normalize_answer_letter(obj.get("answer", ""))
    result = {
        "id": qid,
        "think": obj.get("think", ""),
        "answer": ans,
        "correct": ans == gold if gold else None
    }
    
    # 写入文件（写入函数会自己检查重复）
    write_result_to_file(result, output_path)
    
    return result

async def process_tasks_batch(tasks: List[Dict[str, Any]], api_base: str, api_key: str, 
                            model: str, system_prompt: str, output_path: Path, 
                            correct_answers: dict = None) -> List[Dict[str, Any]]:
    """批量处理任务的异步函数"""
    connector = aiohttp.TCPConnector(limit=MAX_CONCURRENT * 2, limit_per_host=MAX_CONCURRENT)
    timeout = aiohttp.ClientTimeout(total=120)
    
    async with aiohttp.ClientSession(connector=connector, timeout=timeout) as session:
        # 使用信号量控制并发数
        semaphore = asyncio.Semaphore(MAX_CONCURRENT)
        
        async def process_with_semaphore(task):
            async with semaphore:
                if SLEEP_S > 0:
                    await asyncio.sleep(SLEEP_S)
                return await process_single_task(session, task, api_base, api_key, model, system_prompt, output_path)
        
        # 使用gather而不是as_completed，避免重复处理
        results = []
        correct_count = 0
        
        # 分批处理，避免一次性创建太多协程
        batch_size = min(MAX_CONCURRENT, len(tasks))
        for i in range(0, len(tasks), batch_size):
            batch_tasks = tasks[i:i + batch_size]
            batch_coros = [process_with_semaphore(task) for task in batch_tasks]
            
            try:
                batch_results = await asyncio.gather(*batch_coros, return_exceptions=True)
                
                for j, result in enumerate(batch_results):
                    if isinstance(result, Exception):
                        logger.error(f"Task {i+j} failed: {result}")
                        result = {
                            "id": f"error_{i+j}",
                            "think": f"__ERROR__: {result}",
                            "answer": "",
                            "correct": None
                        }
                    
                    results.append(result)
                    
                    # 更新准确率统计
                    if result.get("correct") is True:
                        correct_count += 1
                    
                    # 实时输出进度和准确率（减少输出频率）
                    current_index = i + j + 1
                    if current_index % 20 == 0 or current_index == 1:  # 每20个或第一个任务输出一次
                        current_accuracy = correct_count / current_index if current_index > 0 else 0.0
                        logger.info(f"Progress: {current_index}/{len(tasks)} | Accuracy: {current_accuracy:.3f} ({correct_count}/{current_index})")
                    elif current_index % 100 == 0:  # 每100个任务输出详细信息
                        current_accuracy = correct_count / current_index if current_index > 0 else 0.0
                        logger.info(f"Processed {current_index}/{len(tasks)} | Current Accuracy: {current_accuracy:.3f}")
                        
            except Exception as e:
                logger.error(f"Batch {i//batch_size + 1} failed: {e}")
                # 为失败的批次添加错误结果
                for j in range(len(batch_tasks)):
                    results.append({
                        "id": f"error_{i+j}",
                        "think": f"__ERROR__: {e}",
                        "answer": "",
                        "correct": None
                    })
        
        return results

async def main_async():
    """异步主函数"""
    if not INPUT_PATH.exists():
        logger.error(f"Input file not found: {INPUT_PATH}")
        return 2

    # 预加载正确答案缓存（只加载一次）
    logger.info("Loading correct answers cache...")
    correct_answers = load_correct_answers_cache(INPUT_PATH)
    logger.info(f"Loaded {len(correct_answers)} correct answers")

    # 读取任务
    tasks = []
    with open(INPUT_PATH, "r", encoding="utf-8") as f:
        for line in f:
            line = line.strip()
            if line:
                try: 
                    tasks.append(json.loads(line))
                except Exception: 
                    pass
    
    # 读取已处理的问题ID
    processed_ids = set()
    if OUTPUT_PATH.exists():
        logger.info(f"Found existing output file: {OUTPUT_PATH}")
        with open(OUTPUT_PATH, "r", encoding="utf-8") as f:
            for line in f:
                line = line.strip()
                if line:
                    try:
                        data = json.loads(line)
                        if "id" in data:
                            processed_ids.add(data["id"])
                    except Exception:
                        pass
        logger.info(f"Found {len(processed_ids)} already processed questions")
    
    # 过滤掉已处理的问题
    original_count = len(tasks)
    tasks = [task for task in tasks if task.get("id") not in processed_ids]
    skipped_count = original_count - len(tasks)
    
    if skipped_count > 0:
        logger.info(f"Skipped {skipped_count} already processed questions")
    
    if LIMIT > 0: 
        tasks = tasks[:LIMIT]

    logger.info("=" * 60)
    logger.info("BAZI EVALUATION STARTED")
    logger.info("=" * 60)
    logger.info(f"API Base: {API_BASE}")
    logger.info(f"Model: {MODEL}")
    logger.info(f"Input File: {INPUT_PATH}")
    logger.info(f"Output File: {OUTPUT_PATH}")
    logger.info(f"Max Concurrent: {MAX_CONCURRENT}")
    logger.info(f"Sleep Interval: {SLEEP_S}s")
    logger.info(f"Task Limit: {LIMIT if LIMIT > 0 else 'No limit'}")
    logger.info(f"Loaded {len(tasks)} tasks, processing with {MAX_CONCURRENT} concurrent workers...")
    logger.info("=" * 60)
    
    # 并发处理任务
    start_time = time.time()
    results = await process_tasks_batch(tasks, API_BASE, API_KEY, MODEL, SYSTEM_PROMPT, OUTPUT_PATH, correct_answers)
    end_time = time.time()
    
    # 结果已经实时写入文件，无需再次保存

    # 统计本次运行结果
    current_total = len(results)
    current_correct = sum(1 for r in results if r.get("correct") is True)
    current_incorrect = sum(1 for r in results if r.get("correct") is False)
    current_error_count = sum(1 for r in results if r.get("correct") is None)
    current_acc = (current_correct / current_total) if current_total else 0.0
    
    # 计算总体准确率（使用缓存，快速计算）
    total_questions, total_correct, total_incorrect, overall_accuracy = calculate_overall_accuracy_fast(OUTPUT_PATH, correct_answers)
    
    processing_time = end_time - start_time
    logger.info("=" * 60)
    logger.info("FINAL RESULTS SUMMARY")
    logger.info("=" * 60)
    logger.info(f"This Run - Questions: {current_total}")
    logger.info(f"This Run - Correct: {current_correct}")
    logger.info(f"This Run - Incorrect: {current_incorrect}")
    logger.info(f"This Run - Error/No Answer: {current_error_count}")
    logger.info(f"This Run - Accuracy: {current_acc:.3f} ({current_correct}/{current_total})")
    logger.info("-" * 40)
    logger.info(f"OVERALL - Total Questions: {total_questions}")
    logger.info(f"OVERALL - Correct: {total_correct}")
    logger.info(f"OVERALL - Incorrect: {total_incorrect}")
    logger.info(f"OVERALL - Accuracy: {overall_accuracy:.3f} ({total_correct}/{total_questions})")
    logger.info("-" * 40)
    logger.info(f"Processing Time: {processing_time:.2f}s")
    logger.info(f"Average Time per Task: {processing_time/current_total:.2f}s")
    logger.info(f"Output File: {OUTPUT_PATH}")
    logger.info("=" * 60)

def main():
    """同步主函数，用于兼容性"""
    try:
        asyncio.run(main_async())
    except KeyboardInterrupt:
        logger.info("Process interrupted by user")
        return 1
    except Exception as e:
        logger.error(f"Process failed: {e}")
        return 2

if __name__ == "__main__":
    main()

